The number of the non-full-rank Steiner triple systems

The $p$-rank of a Steiner triple system $B$ is the dimension of the linear span of the set of characteristic vectors of blocks of $B$, over GF$(p)$. We derive a formula for the number of different Steiner triple systems of order $v$ and given $2$-rank $r_2$, $r_2<v$, and a formula for the number of Steiner triple systems of order $v$ and given $3$-rank $r_3$, $r_3<v-1$. Also, we prove that there are no Steiner triple systems of $2$-rank smaller than $v$ and, at the same time, $3$-rank smaller than $v-1$. Our results extend previous work on enumerating Steiner triple systems according to the rank of their codes, mainly by Tonchev, V.A.Zinoviev and D.V.Zinoviev for the binary case and by Jungnickel and Tonchev for the ternary case.

==> etc/sts3.py <==
''' \
J. Comb. Des. 27(10) 2019, 571-585. http://doi.org/10.1002/jcd.21663
The following is a PYTHON program with functions \
for calculating the number of STS in accordance with the general formulas \
in (Theorems), \
special formulas (Corollaries) \
and the results known before (Tonchev, Zinoviev--Zinoviev, and Zinoviev's formulas). 
N_STS_2rank(V,V-R) returns the number of STS(V) of 2-rank R
N_STS_3rank(V,V-R-1) returns the number of STS(V) of 3-rank R
'''

from math import factorial
def prod(I): return I[-1]*prod(I[:-1]) if I else 1

# http://oeis.org/A002860 Number of Latin squares
N_LS=[1, 1, 2, 12, 576, 161280, 812851200, 61479419904000, 108776032459082956800, 2**35*3**8*5**2*7**2*5231*3824477, 2**43*3**10*5**4*7**2*31*37*547135293937, 2**51*3**12*5**5*7**2*11*2801*2206499*62368028479]
# http://oeis.org/A036981
N_SLS=[1,1,0,6,0,720,0,31449600,0,444733651353600,0,10070314878246926155776000,0,614972203951464612786852376432607232000]
# http://oeis.org/A030128 Number of Steiner triple systems
N_STS=[1, 1, 0, 1, 0, 0, 0, 30, 0, 840, 0, 0, 0, 1197504000, 0, 60281712691200, 0, 0, 0, 1348410350618155344199680000]

def mu(x,q=2): return (-1)**x * q**(x*(x-1)/2)


def q_factorial(n,q):
    return prod([sum([q**i for i in range(s+1)]) for s in range(n)])
    # return prod([q**(s+1)-1 for s in range(n)])/(q-1)**n # for q>1 only

def Gamma(w,i,j,q=2):
    return factorial(w/q**i)**(q**i) / ( factorial(w/q**j)**(q**j) * q**((j-i)*(j+i+1)/2) * (q-1)**(j-i) * q_factorial(j-i,q) )

def Phi(v,j):
    w=v+1
    return N_STS[w/2**j-1] \
          * N_SLS[w/2**j-1]**(2**j-1) \
           * N_LS[w/2**j]**((2**j-1)*(2**j-2)/6)

def Phi3(v,j):
    return N_STS[v/3**j]**(3**j) \
           * N_LS[v/3**j]**((3**j)*(3**j-1)/6)

def N_STS_2rank(v,i): return sum(N_STS_2rank_(v,i))

def N_STS_2rank_(v,i): # v-i - rank
    N=[]; j=i
    while (v+1) % 2**j == 0:
        N+=[Gamma(v+1,0,i) * Gamma(v+1,i,j)*mu(j-i)*Phi(v,j)]; j+=1
    return N

def N_STS_3rank(v,i): return sum(N_STS_3rank_(v,i))

def N_STS_3rank_(v,i): # v-i-1 -- rank
    N=[]; j=i
    while v % 3**j == 0:
        N+=[Gamma(v,0,i,3)*Gamma(v,i,j,3)*mu(j-i,3)*Phi3(v,j)]; j+=1
    return N

#==============================================================================
def Tonchev1(k): # [19]
    return factorial(2**k-1)*(2**((2**(k-1)-1)*(2**(k-2)-1)/3)-2**(2**(k-1)-k)) / 2**(2**(k-1)-1)/prod([2**(k-1)-2**i for i in range(k-1)])

def Zinoviev2(k): # [28]
    v=2**k-1; u=2**(k-2)-1
    Mv2=6**u * ( (2**6*3**2)**(u*(u-1)/6) - 2**(u-k+2)*3*(16**(u*(u-1)/6)-2**(u-k+2)) -2**(2*u-2*k+4) )
    return Mv2 * factorial(v) / 24**u / 6 / prod([u+1-2**i for i in range(k-2)])

def Zinoviev3_(m): # wrong formula in [26]
    v=2**m-1; u=2**(m-3)-1; k=u*(u-1)/6
    Mv3=30*(factorial(7)*6240)**u*108776032459082956800**k \
        - 210 * 5040**u * (24 * 6)**u * 576**(4*k) * 2**(u-m+3) \
        +  30 * 5040**u * (( 14 * 8**u * 16**(4*k) - 8 * 2**(u-m+3) )) * 2**(2*(u-m+3))
    return Mv3 * factorial(v) / ( factorial(8)**u * 168 * prod([u+1-2**i for i in range(m-3)]) )

def Zinoviev3(m): # corrected formula in https://arxiv.org/abs/1512.00187v2
    v=2**m-1; u=2**(m-3)-1; k=u*(u-1)/6
    Mv3=30*(factorial(7)*6240)**u*108776032459082956800**k \
        - 210 * 5040**u * (24 * 6)**u * 576**(4*k) * 2**(u-m+3) \
        +  30 * 5040**u * (( 14 * 8**u * 16**(4*k) - 8 * 2**(u-m+3) )) * 2**(2*(u-m+3))
    return Mv3 * factorial(v) / ( factorial(8)**u * factorial(7) * prod([u+1-2**i for i in range(m-3)]) )

def SXK3_0(k):
    return factorial(3**k)/2**k/3**(k*(k+1)/2)/q_factorial(k,3)

def SXK3_1(k):
    v=3**k
    return factorial(v)*(2**(v**2/27-4*v/9+1)*3**(v**2/54-7*v/18+k)-1) / \
          (( 2**k * 3**(k*(k+1)/2) * q_factorial(k-1,3) ))
#    return factorial(3**k)*(2**(1+3**(k-2)*(3**(k-1)-4))*3**(k+(3**(k-2)*(3**(k-1)-7))/2)-1)/2**k/3**(k*(k+1)/2)/q_factorial(k-1,3)

def SXK3_2(k):
    v=3**k
    O=factorial(v)/q_factorial(k-2,3)/2**(k+2)/3**(k*(k+1)/2-1)
    A=5524751496156892842531225600**(3**(k-2)*(3**(k-2)-1)/6) / 2**(4*3**(k-2)-4) / 3**(3**(k-1)-2*k+2)
    A=(2**35*3**8*5**2*7**2*5231*3824477)**(v*(v-9)/486) / (( 2**(4*v/9-4) * 3**(v/3-2*k+2) ))
    B=2**(3**(k-2)*(3**(k-1)-4)+3) * 3**(3**(k-2)*(3**(k-1)-7)/2+k-1)
    B=2**(v**2/27-4*v/9+3) * 3**(v**2/54-7*v/18+k-1)
    C=1
    return sum([O*A,-O*B,O*C])

def SXK3_7k(k):
    return factorial(7*3**k)*61479419904000**(3**k*(3**k-1)/6) / (( 2**k * 3**(k*(k+1)/2) * q_factorial(k,3) * 168**(3**k) ))

def SXK1(k):
    w=2**k
    return factorial(w) * (2**((w**2-18*w+8)/24+k)-1) / 2**(k*(k+1)/2) / q_factorial(k-1,2)

def SXK2(k):
    w=2**k
    O = factorial(w) / ( 3 * 2**((k-1)*(k+2)/2) * q_factorial(k-2,2) )
    return sum([ O* 3**((w**2-12*w+32)/48) * 2**(w**2/16-5*w/4+2*k-1),  -O* 3*2**( (w**2-18*w-16)/24+k) ,O ])

def SXK3(k):
    w=2**k
    O=factorial(2**k) / ( 21 * 2**(k*(k+1)/2-3) * q_factorial(k-3,2) )
    O=factorial(w) / ( 21 * 2**(k*(k+1)/2-3) * q_factorial(k-3,2) )
    D=780**(2**(k-3)-1) * 108776032459082956800**( (2**(k-3)-1)*(2**(k-3)-2)/6 ) * 2**(3*k-12)
    D=780**(w/8-1) * (2**28*3**5*5**2*7**2*1361291)**( (w**2+128)/384-w/16 ) * 2**(3*k-12)
    E=7*2**(w**2/16-5*w/4+2*k-3) \
       * 3**((w**2-12*w+32)/48)
    F=7*2**((w**2-18*w-40)/24+k)
    G= 1
    return sum([O*D,-O*E,O*F,-O*G])

def SXK10k(k):
    w=2**k
    return factorial(10*w)*122556672**(w-1)*(2**43*3**10*5**4*7**2*31*37*547135293937)**((w-1)*(w-2)/6) \
         / 2**(k*(k+1)/2+5) / 135 / q_factorial(k,2)





for k in [3,4,5,6,7,8]: 
  print ("2-rank=v-k+3; k="+str(k)+": "+str(N_STS_2rank(2**k-1,k-3)==SXK3(k))+str(SXK3(k)==Zinoviev3_(k))+str(SXK3(k)==Zinoviev3(k)))
  if k<7: 
    print (N_STS_2rank(2**k-1,k-3))
    print (SXK3(k))
    print (Zinoviev3_(k))
    print (Zinoviev3(k))

for k in [3,4,5,6,7,8]: 
  print ("2-rank=v-k+2; k="+str(k)+": "+str(N_STS_2rank(2**k-1,k-2)==SXK2(k))+str(SXK2(k)==Zinoviev2(k)))
  if k<7: print (N_STS_2rank(2**k-1,k-2))
  if k<7: print (SXK2(k))
  if k<7: print (Zinoviev2(k))

for k in [3,4,5,6,7,8]: 
  print ("2-rank=v-k+1; k="+str(k)+": "+str(N_STS_2rank(2**k-1,k-1)==SXK1(k))+str(SXK1(k)==Tonchev1(k)))
  if k<7: print (N_STS_2rank(2**k-1,k-1))
  if k<7: print (SXK1(k))
  if k<7: print (Tonchev1(k))

for k in [3,4,5,6,7,8]: 
  print ("3-rank=v-1-k+1; k="+str(k)+": "+str(N_STS_3rank(3**k,k-1)==SXK3_1(k)))
  if k<5: print (N_STS_3rank(3**k,k-1))
  
for k in [3,4,5,6,7]: 
  print ("3-rank=v-1-k+2; k="+str(k)+": "+str(N_STS_3rank(3**k,k-2)==SXK3_2(k)))
  if k<5: print (N_STS_3rank(3**k,k-1))

for k in [2,3,4,5,6,7]:
    print ("2-rank=...; k="+str(k)+": "+str(N_STS_2rank(10*2**k-1,k)==SXK10k(k)))
    if k<4: print (N_STS_2rank(10*2**k-1,k))


